A review on deep reinforcement learning for fluid mechanics: an update

In the past couple of years, the interest of the fluid mechanics community for deep reinforcement learning (DRL) techniques has increased at fast pace, leading to a growing bibliography on the topic. While the capabilities of DRL to solve complex decision-making problems make it a valuable tool for active flow control, recent publications also demonstrated applications to other fields, such as shape optimization or microfluidics. The present work aims at proposing an exhaustive review of the existing literature, and is a follow-up to our previous review on the topic. The contributions are regrouped by field of application, and are compared together regarding algorithmic and technical choices, such as state selection, reward design, time granularity, and more. Based on these comparisons, general conclusions are drawn regarding the current state-of-the-art in the domain, and perspectives for future improvements are sketched.

==> ext/relabel.sh <==
mv main-figure$1.log main-figure$2.log
mv main-figure$1.pdf main-figure$2.pdf
mv main-figure$1.md5 main-figure$2.md5
mv main-figure$1.dpth main-figure$2.dpth

